Recognizing Actions in Videos from Unseen Viewpoints

Standard methods for video recognition use large CNNs designed to capture spatio-temporal data. However, training these models requires a large amount of labeled training data, containing a wide variety of actions, scenes, settings and camera viewpoints. In this paper, we show that current convolutional neural network models are unable to recognize actions from camera viewpoints not present in their training data (i.e., unseen view action recognition). To address this, we develop approaches based on 3D representations and introduce a new geometric convolutional layer that can learn viewpoint invariant representations. Further, we introduce a new, challenging dataset for unseen view recognition and show the approaches ability to learn viewpoint invariant representations.

==> camera_layer.py <==
import numpy as np

import torch
import torch.nn as nn
import torch.nn.functional as F

device = torch.device('cuda')

def rotation_tensor(theta, phi, psi, b=1):
  """
    Takes theta, phi, and psi and generates the
    3x3 rotation matrix. Works for batched ops
    As well, returning a Bx3x3 matrix.
  """
  one = torch.ones(b, 1, 1).to(device)
  zero = torch.zeros(b, 1, 1).to(device)
  rot_x = torch.cat((
    torch.cat((one, zero, zero), 1),
    torch.cat((zero, theta.cos(), theta.sin()), 1),
    torch.cat((zero, -theta.sin(), theta.cos()), 1),
  ), 2)
  rot_y = torch.cat((
    torch.cat((phi.cos(), zero, -phi.sin()), 1),
    torch.cat((zero, one, zero), 1),
    torch.cat((phi.sin(), zero, phi.cos()), 1),
  ), 2)
  rot_z = torch.cat((
    torch.cat((psi.cos(), -psi.sin(), zero), 1),
    torch.cat((psi.sin(), psi.cos(), zero), 1),
    torch.cat((zero, zero, one), 1)
  ), 2)
  return torch.bmm(rot_z, torch.bmm(rot_y, rot_x))


class CameraProps(nn.Module):
  """
    Generates the extrinsic rotation and translation matrix
    For the current camera. Takes some feature as input, then
    Returns the rotation matrix (3x3) and translation (3x1)
  """
  def __init__(self, channels):
    super(CameraProps, self).__init__()
    self.cam = nn.Conv2d(channels, 128, 3)
    self.cam2 = nn.Linear(128, 32)
    self.rot = nn.Linear(32, 3)
    self.trans = nn.Linear(32, 3)

  def forward(self, x):
    x = F.relu(self.cam(x))
    # averages x over space,time
    # then provides 3x3 rot and 3-dim trans
    x = torch.mean(torch.mean(x, dim=2), dim=2)
    x = F.relu(self.cam2(x))
    b = x.size(0)
    r = self.rot(x)
    return rotation_tensor(r[:,0], r[:,1], r[:,2], b), self.trans(x).view(b,3,1,1)

class CameraProjection(nn.Module):
  """
    Does the camera transforms and multi-view projection
    Described in the paper.
  """
  def __init__(self, num_cameras):
    super(CameraProjection, self).__init__()
    self.cameras = nn.ParameterList()
    self.cam_rot = nn.ParameterList()
    for c in range(num_cameras):
      self.cameras.append(nn.Parameter(torch.rand(4)*2-1))
      self.cam_rot.append(nn.Parameter(torch.rand(3)*np.pi))

  def forward(self, x, rot, trans):
    # X is a list of [F, x,y,z] feature maps
    # or X is a [C, W, H] feature map
    # rot, trans are the extensic camera parameters
    if isinstance(x, list):
      # if it is a list, process each feature map
      # resulting in a [C, W, H] as input
      output = [self.forward(f, rot, trans) for f in x]
      return torch.cat(output, dim=1) # channels is dim1
    # x is now a [F, x,y,z] input where F is the feature
    fts = x[:, :-3] # get feature value, a B x F x H x W tensor
    pt = x[:, -3:] # get 3D point locations, a B x 3 x H x W tensor

    # rot is a 3x3 matrix
    # pw is 3x3 matrix applied along dim
    pw = torch.einsum('bphw,bpq->bqhw', pt, rot)
    pw += trans # add 3D translation

    # pw is now world coordinates at each feature map location
    # we do 2d projection next
    views = []
    for r,c in zip(self.cam_rot, self.cameras):
      rot = rotation_tensor(r[0].view(1,1,1), r[1].view(1,1,1), r[2].view(1,1,1))
      cam_pt = torch.einsum('bphw,pq->bqhw', pw, rot.squeeze(0))
      
      proj = torch.stack([(cam_pt[:, 0]*c[0] + c[2]),
                          (cam_pt[:, 1]*c[1] + c[3])], dim=-1)
      proj = torch.tanh(proj) # apply tanh to get values in [-1,1]
      views.append(F.grid_sample(fts, proj))
    return torch.cat(views, dim=1)

